Anomalous dimensions and critical exponents for the Gross-Neveu-Yukawa model at five loops

We renormalize the Gross-Neveu-Yukawa model with an $O(N)$ symmetry to $\mathcal{O}(\epsilon^5)$ in $d=4-\epsilon$ dimensions and determine the anomalous dimensions of the fermion and scalar fields, $\beta$-functions as well as the scalar field's mass operator. These are used to construct several $N$ dependent critical exponents relevant for quantum transitions in semi-metals and in particular those connected with graphene in three dimensions when $N=2$. Improved exponent estimates for scalar fermion transitions on a honeycomb lattice, when $N=1$, as well as for $N=5$ are also given to compare with results from other techniques such as the conformal bootstrap.

==> anc/gny5.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%            Electronic version of main results
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% Notation:
%
% y and la are the respective coupling constants.
% zn is the Riemann zeta function.
% For epsilon expansions d = 4 - ep.
% For large N exponents d = 2*mu and the shorthand notation for combinations of
% polygamma functions, Psihat, Phihat and Thetahat, ar defined in Appendix A.
%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%                    Five loop renormalization group functions 
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

betay = - ep*y

        + ( + 3*y^2
            + 2*N*y^2 )

        + ( + 24*y*la^2
            - 24*y^2*la
            - 9/8*y^3
            - 6*N*y^3 )

        + ( - 216*y*la^3
            + 273*y^2*la^2
            + 126*y^3*la
            - 697/64*y^4
            - 90*N*y^2*la^2
            + 90*N*y^3*la
            + 67/32*N*y^4
            + 7/2*N^2*y^4
            + 57/4*z3*y^4
            + 27/2*z3*N*y^4 )

        + ( + 14040*y*la^4
            - 16380*y^2*la^3
            - 4455/2*y^3*la^2
            - 2829/8*y^4*la
            + 30529/512*y^5
            + 288*N*y^2*la^3
            - 1270*N*y^3*la^2
            - 683*N*y^4*la
            + 9907/64*N*y^5
            - 12*N^2*y^3*la^2
            + 12*N^2*y^4*la
            - 899/24*N^2*y^5
            + 11/6*N^3*y^5
            - 215/2*z5*y^5
            - 105*z5*N*y^5
            + 171/8*z4*y^5
            + 69/2*z4*N*y^5
            + 27/2*z4*N^2*y^5
            + 5184*z3*y^2*la^3
            - 2700*z3*y^3*la^2
            - 378*z3*y^4*la
            + 5/8*z3*y^5
            + 648*z3*N*y^3*la^2
            - 648*z3*N*y^4*la
            - 331/2*z3*N*y^5
            - 125/2*z3*N^2*y^5 )

        + ( - 801144*y*la^5
            + 931980*y^2*la^4
            + 980055/8*y^3*la^3
            + 291657/32*y^4*la^2
            - 16809/64*y^5*la
            - 321669/2048*y^6
            - 60354*N*y^2*la^4
            + 84621*N*y^3*la^3
            + 463091/16*N*y^4*la^2
            - 110555/32*N*y^5*la
            - 583115/512*N*y^6
            + 1458*N^2*y^3*la^3
            - 3399/2*N^2*y^4*la^2
            + 3115*N^2*y^5*la
            - 272751/512*N^2*y^6
            + 105/2*N^3*y^4*la^2
            - 105/2*N^3*y^5*la
            + 3477/128*N^3*y^6
            + 19/16*N^4*y^6
            + 109305/128*z7*y^6
            + 53991/64*z7*N*y^6
            - 9675/32*z6*y^6
            - 3975/8*z6*N*y^6
            - 1575/8*z6*N^2*y^6
            - 414720*z5*y^2*la^4
            + 198720*z5*y^3*la^3
            + 22725*z5*y^4*la^2
            + 4995/2*z5*y^5*la
            - 2103/64*z5*y^6
            - 15360*z5*N*y^4*la^2
            + 11100*z5*N*y^5*la
            + 45085/32*z5*N*y^6
            + 5259/4*z5*N^2*y^6
            + 26*z5*N^3*y^6
            - 248832*z4*y*la^5
            + 229392*z4*y^2*la^4
            - 36450*z4*y^3*la^3
            - 15255/4*z4*y^4*la^2
            - 2385/4*z4*y^5*la
            - 189/64*z4*y^6
            + 8748*z4*N*y^3*la^3
            - 4509*z4*N*y^4*la^2
            - 2007/2*z4*N*y^5*la
            - 2439/8*z4*N*y^6
            + 1215*z4*N^2*y^4*la^2
            - 1215*z4*N^2*y^5*la
            - 6093/32*z4*N^2*y^6
            - 1125/16*z4*N^3*y^6
            + 93312*z3*y*la^5
            - 192456*z3*y^2*la^4
            + 33822*z3*y^3*la^3
            + 29601*z3*y^4*la^2
            + 3786*z3*y^5*la
            - 61227/128*z3*y^6
            - 9072*z3*N*y^2*la^4
            - 55620*z3*N*y^3*la^3
            + 96537/2*z3*N*y^4*la^2
            + 16629/2*z3*N*y^5*la
            - 5477/64*z3*N*y^6
            + 1296*z3*N^2*y^3*la^3
            - 3573*z3*N^2*y^4*la^2
            + 3411*z3*N^2*y^5*la
            + 16345/32*z3*N^2*y^6
            + 252*z3*N^3*y^4*la^2
            - 252*z3*N^3*y^5*la
            + 2707/16*z3*N^3*y^6
            - 3*z3*N^4*y^6
            + 2241/8*z3^2*y^6
            + 2739/8*z3^2*N*y^6
            + 273/4*z3^2*N^2*y^6 );

betala = - ep*la

         + ( + 36*la^2
             + 4*N*y*la
             - N*y^2 )

         + ( - 816*la^3
             - 72*N*y*la^2
             + 7*N*y^2*la
             + 4*N*y^3 )

         + ( + 31320*la^4
             + 1548*N*y*la^3
             + 1083/2*N*y^2*la^2
             - 4395/16*N*y^3*la
             + 5/32*N*y^4
             - 108*N^2*y^2*la^2
             + 217/2*N^2*y^3*la
             - 157/8*N^2*y^4
             + 20736*z3*la^4
             + 972*z3*N*y^2*la^2
             - 117*z3*N*y^3*la
             - 12*z3*N*y^4 )

         + ( - 1511568*la^5
             - 48780*N*y*la^4
             - 58084*N*y^2*la^3
             + 211565/16*N*y^3*la^2
             + 9745/16*N*y^4*la
             - 4473/128*N*y^5
             + 6312*N^2*y^2*la^3
             - 15649/2*N^2*y^3*la^2
             + 17305/12*N^2*y^4*la
             + 1289/12*N^2*y^5
             - 144*N^3*y^3*la^2
             + 1685/12*N^3*y^4*la
             - 193/6*N^3*y^5
             - 2488320*z5*la^5
             - 69120*z5*N*y^2*la^3
             + 10440*z5*N*y^3*la^2
             + 785*z5*N*y^4*la
             + 325/4*z5*N*y^5
             - 840*z5*N^2*y^4*la
             + 160*z5*N^2*y^5
             + 373248*z4*la^5
             + 62208*z4*N*y*la^4
             - 20736*z4*N*y^2*la^3
             + 2511*z4*N*y^3*la^2
             - 123/2*z4*N*y^4*la
             - 231/8*z4*N*y^5
             + 1944*z4*N^2*y^3*la^2
             - 675*z4*N^2*y^4*la
             + 24*z4*N^2*y^5
             - 1617408*z3*la^5
             - 124416*z3*N*y*la^4
             - 29808*z3*N*y^2*la^3
             + 456*z3*N*y^3*la^2
             + 4677/4*z3*N*y^4*la
             + 277/4*z3*N*y^5
             + 1728*z3*N^2*y^2*la^3
             - 4392*z3*N^2*y^3*la^2
             + 1039*z3*N^2*y^4*la
             - 45*z3*N^2*y^5
             + 288*z3*N^3*y^3*la^2
             - 228*z3*N^3*y^4*la
             + 42*z3*N^3*y^5 )

         + ( + 82579068*la^6
             + 1415754*N*y*la^5
             + 19945539/4*N*y^2*la^4
             - 5584765/8*N*y^3*la^3
             - 13919569/256*N*y^4*la^2
             + 538157/512*N*y^5*la
             + 720901/4096*N*y^6
             - 809163/2*N^2*y^2*la^4
             + 993027/2*N^2*y^3*la^3
             - 8026377/128*N^2*y^4*la^2
             - 14188555/768*N^2*y^5*la
             + 901799/3072*N^2*y^6
             + 9609*N^3*y^3*la^3
             - 124691/8*N^3*y^4*la^2
             + 1349851/192*N^3*y^5*la
             - 342865/384*N^3*y^6
             - 180*N^4*y^4*la^2
             + 699/4*N^4*y^5*la
             - 2623/64*N^4*y^6
             + 329204736*z7*la^6
             + 9344160*z7*N*y^2*la^4
             - 1714608*z7*N*y^3*la^3
             - 969381/8*z7*N*y^4*la^2
             - 160251/32*z7*N*y^5*la
             - 3591/8*z7*N*y^6
             + 77868*z7*N^2*y^4*la^2
             - 16233*z7*N^2*y^5*la
             - 7791/16*z7*N^2*y^6
             - 83980800*z6*la^6
             - 12441600*z6*N*y*la^5
             + 3110400*z6*N*y^2*la^4
             - 129600*z6*N*y^3*la^3
             + 82125/4*z6*N*y^4*la^2
             + 1250*z6*N*y^5*la
             + 20075/64*z6*N*y^6
             - 259200*z6*N^2*y^3*la^3
             + 106875*z6*N^2*y^4*la^2
             - 44725/4*z6*N^2*y^5*la
             + 18925/32*z6*N^2*y^6
             - 2100*z6*N^3*y^5*la
             + 1125/2*z6*N^3*y^6
             + 245597184*z5*la^6
             + 24136704*z5*N*y*la^5
             + 301968*z5*N*y^2*la^4
             - 115176*z5*N*y^3*la^3
             - 57432*z5*N*y^4*la^2
             - 152937/16*z5*N*y^5*la
             - 55309/64*z5*N*y^6
             - 62208*z5*N^2*y^2*la^4
             + 662256*z5*N^2*y^3*la^3
             - 165711*z5*N^2*y^4*la^2
             + 24515/2*z5*N^2*y^5*la
             - 25589/16*z5*N^2*y^6
             + 3060*z5*N^3*y^4*la^2
             + 3328*z5*N^3*y^5*la
             - 899*z5*N^3*y^6
             - 36982656*z4*la^6
             - 7278336*z4*N*y*la^5
             + 1560060*z4*N*y^2*la^4
             - 8127*z4*N*y^3*la^3
             - 218691/16*z4*N*y^4*la^2
             + 30249/16*z4*N*y^5*la
             + 663/4*z4*N*y^6
             - 314928*z4*N^2*y^2*la^4
             + 27702*z4*N^2*y^3*la^3
             + 3393/4*z4*N^2*y^4*la^2
             + 12801/2*z4*N^2*y^5*la
             - 25245/64*z4*N^2*y^6
             + 3888*z4*N^3*y^3*la^3
             - 7182*z4*N^3*y^4*la^2
             + 17379/8*z4*N^3*y^5*la
             - 603/4*z4*N^3*y^6
             + 540*z4*N^4*y^4*la^2
             - 450*z4*N^4*y^5*la
             + 90*z4*N^4*y^6
             + 123871680*z3*la^6
             + 8996832*z3*N*y*la^5
             + 3048516*z3*N*y^2*la^4
             - 414546*z3*N*y^3*la^3
             - 505953/16*z3*N*y^4*la^2
             - 155235/16*z3*N*y^5*la
             + 15085/128*z3*N*y^6
             - 112752*z3*N^2*y^2*la^4
             + 378954*z3*N^2*y^3*la^3
             - 88791/4*z3*N^2*y^4*la^2
             - 9906*z3*N^2*y^5*la
             - 7165/64*z3*N^2*y^6
             - 22824*z3*N^3*y^3*la^3
             + 18243*z3*N^3*y^4*la^2
             - 20021/8*z3*N^3*y^5*la
             - 1287/8*z3*N^3*y^6
             - 360*z3*N^4*y^4*la^2
             + 248*z3*N^4*y^5*la
             - 157/4*z3*N^4*y^6
             + 11197440*z3^2*la^6
             - 1990656*z3^2*N*y*la^5
             + 2363904*z3^2*N*y^2*la^4
             - 67392*z3^2*N*y^3*la^3
             + 9837/2*z3^2*N*y^4*la^2
             - 11977/4*z3^2*N*y^5*la
             - 5141/32*z3^2*N*y^6
             - 62208*z3^2*N^2*y^3*la^3
             + 36054*z3^2*N^2*y^4*la^2
             - 1469/2*z3^2*N^2*y^5*la
             - 1867/16*z3^2*N^2*y^6
             - 408*z3^2*N^3*y^5*la
             + 87*z3^2*N^3*y^6 );

gammapsi = + 1/2*y

           + ( - 1/16*y^2
               - 3/4*N*y^2 )

           + ( - 33/2*y*la^2
               + 6*y^2*la
               - 15/128*y^3
               + 47/32*N*y^3
               - 3/8*N^2*y^3
               + 3/8*z3*y^3 )

           + ( + 342*y*la^3
               - 641/4*y^2*la^2
               - 279/8*y^3*la
               + 4465/1024*y^4
               + 84*N*y^2*la^2
               - 87/2*N*y^3*la
               + 835/384*N*y^4
               - 73/24*N^2*y^4
               - 3/16*N^3*y^4
               - 5/4*z5*y^4
               - 15/16*z4*y^4
               - 9/8*z4*N*y^4
               + 54*z3*y^2*la^2
               + 12*z3*y^3*la
               - 9/4*z3*y^4
               - 107/16*z3*N*y^4
               + z3*N^3*y^4 )

           + ( - 16830*y*la^4
               + 156147/16*y^2*la^3
               + 12455/16*y^3*la^2
               + 22401/256*y^4*la
               - 87335/4096*y^5
               - 1971/2*N*y^2*la^3
               + 10049/8*N*y^3*la^2
               + 8717/32*N*y^4*la
               - 492529/6144*N*y^5
               + 123/8*N^2*y^3*la^2
               + 63/8*N^2*y^4*la
               + 793/96*N^2*y^5
               - 31/8*N^3*y^5
               - 3/32*N^4*y^5
               + 1323/256*z7*y^5
               + 775/64*z6*y^5
               + 425/32*z6*N*y^5
               - 810*z5*y^3*la^2
               - 1425/8*z5*y^4*la
               + 2927/128*z5*y^5
               - 105*z5*N*y^4*la
               + 117/4*z5*N*y^5
               - 13/4*z5*N^2*y^5
               + 243*z4*y^2*la^3
               + 3213/8*z4*y^3*la^2
               + 783/16*z4*y^4*la
               - 639/128*z4*y^5
               + 243/4*z4*N*y^3*la^2
               + 63*z4*N*y^4*la
               - 69/64*z4*N*y^5
               + 57/64*z4*N^2*y^5
               + 9/4*z4*N^3*y^5
               + 3/2*z4*N^4*y^5
               - 972*z3*y*la^4
               - 5589*z3*y^2*la^3
               + 522*z3*y^3*la^2
               + 969/8*z3*y^4*la
               - 3225/256*z3*y^5
               - 4347/4*z3*N*y^3*la^2
               + 1005/4*z3*N*y^4*la
               + 6789/128*z3*N*y^5
               + 9*z3*N^2*y^3*la^2
               - 9*z3*N^2*y^4*la
               + 2387/64*z3*N^2*y^5
               - 5/4*z3*N^3*y^5
               - 3/2*z3*N^4*y^5
               + 43/16*z3^2*y^5
               - 5/16*z3^2*N*y^5 );

gammaphi = + 2*N*y

           + ( + 24*la^2
               - 5/2*N*y^2 )

           + ( - 216*la^3
               - 90*N*y*la^2
               + 30*N*y^2*la
               + 21/32*N*y^3
               + 25/4*N^2*y^3
               + 3/2*z3*N*y^3 )

           + ( + 14040*la^4
               + 288*N*y*la^3
               - 728*N*y^2*la^2
               - 249*N*y^3*la
               + 145/8*N*y^4
               - 12*N^2*y^2*la^2
               - 76*N^2*y^3*la
               + 211/24*N^2*y^4
               + 101/24*N^3*y^4
               - 5*z5*N*y^4
               - 15/4*z4*N*y^4
               - 9/2*z4*N^2*y^4
               + 648*z3*N*y^2*la^2
               + 48*z3*N*y^3*la
               - 123/8*z3*N*y^4
               - 53/2*z3*N^2*y^4
               - 6*z3*N^3*y^4 )
   
           + ( - 801144*la^5
               - 60354*N*y*la^4
               + 40554*N*y^2*la^3
               + 167039/16*N*y^3*la^2
               + 43175/64*N*y^4*la
               - 126057/1024*N*y^5
               + 1458*N^2*y^2*la^3
               + 4863/4*N^2*y^3*la^2
               + 6709/8*N^2*y^4*la
               - 520729/1536*N^2*y^5
               + 105/2*N^3*y^3*la^2
               - 157/2*N^3*y^4*la
               + 21271/384*N^3*y^5
               + 27/8*N^4*y^5
               + 1323/64*z7*N*y^5
               + 775/16*z6*N*y^5
               + 425/8*z6*N^2*y^5
               - 5640*z5*N*y^3*la^2
               - 1425/2*z5*N*y^4*la
               + 3777/32*z5*N*y^5
               - 420*z5*N^2*y^4*la
               + 473/4*z5*N^2*y^5
               + 2*z5*N^3*y^5
               - 248832*z4*la^5
               - 4860*z4*N*y^2*la^3
               + 6993/2*z4*N*y^3*la^2
               + 1359/4*z4*N*y^4*la
               - 585/32*z4*N*y^5
               + 1215*z4*N^2*y^3*la^2
               + 90*z4*N^2*y^4*la
               - 39/2*z4*N^2*y^5
               - 477/16*z4*N^3*y^5
               - 9*z4*N^4*y^5
               + 93312*z3*la^5
               - 9072*z3*N*y*la^4
               - 32292*z3*N*y^2*la^3
               - 993*z3*N*y^3*la^2
               + 1263/2*z3*N*y^4*la
               - 531/32*z3*N*y^5
               + 1296*z3*N^2*y^2*la^3
               - 2979*z3*N^2*y^3*la^2
               + 933*z3*N^2*y^4*la
               + 1071/4*z3*N^2*y^5
               + 252*z3*N^3*y^3*la^2
               + 1483/16*z3*N^3*y^5
               + 4*z3*N^4*y^5
               + 37/4*z3^2*N*y^5
               + 1/4*z3^2*N^2*y^5 );

gammaphisup2 = - 12*la

               + ( + 144*la^2
                   + 24*N*y*la
                   - 2*N*y^2 )

               + ( - 6264*la^3
                   - 288*N*y*la^2
                   - 33/2*N*y^2*la
                   + 36*N*y^3
                   + 36*N^2*y^2*la
                   - 16*N^2*y^3
                   - 180*z3*N*y^2*la
                   - 12*z3*N*y^3 )

               + ( + 323136*la^4
                   + 11268*N*y*la^3
                   + 5694*N*y^2*la^2
                   - 38967/16*N*y^3*la
                   - 1423/32*N*y^4
                   - 1056*N^2*y^2*la^2
                   + 2427/2*N^2*y^3*la
                   - 651/4*N^2*y^4
                   + 48*N^3*y^3*la
                   - 22*N^3*y^4
                   + 1080*z5*N*y^3*la
                   + 315/2*z5*N*y^4
                   + 140*z5*N^2*y^4
                   + 62208*z4*la^4
                   + 1296*z4*N*y^2*la^2
                   - 621*z4*N*y^3*la
                   - 63*z4*N*y^4
                   - 360*z4*N^2*y^3*la
                   + 27*z4*N^2*y^4
                   + 31104*z3*la^4
                   + 3456*z3*N*y*la^3
                   + 8640*z3*N*y^2*la^2
                   + 960*z3*N*y^3*la
                   - 84*z3*N*y^4
                   - 288*z3*N^2*y^2*la^2
                   + 504*z3*N^2*y^3*la
                   + 10*z3*N^2*y^4
                   - 96*z3*N^3*y^3*la
                   + 36*z3*N^3*y^4 )

               + ( - 17956836*la^5
                   - 418266*N*y*la^4
                   - 2724693/4*N*y^2*la^3
                   + 972023/8*N*y^3*la^2
                   + 2603427/256*N*y^4*la
                   - 181517/512*N*y^5
                   + 166257/2*N^2*y^2*la^3
                   - 334467/4*N^2*y^3*la^2
                   + 1811931/128*N^2*y^4*la
                   + 1274651/768*N^2*y^5
                   - 1584*N^3*y^3*la^2
                   + 19641/8*N^3*y^4*la
                   - 57691/96*N^3*y^5
                   + 60*N^4*y^4*la
                   - 28*N^4*y^5
                   - 56637/8*z7*N*y^4*la
                   - 55055/32*z7*N*y^5
                   - 1603*z7*N^2*y^5
                   - 9331200*z6*la^5
                   - 259200*z6*N*y^2*la^3
                   + 51300*z6*N*y^3*la^2
                   + 23925/4*z6*N*y^4*la
                   + 14325/16*z6*N*y^5
                   + 225*z6*N^2*y^4*la
                   + 4725/4*z6*N^2*y^5
                   + 350*z6*N^3*y^5
                   - 248832*z5*la^5
                   - 124416*z5*N*y*la^4
                   - 41472*z5*N*y^2*la^3
                   - 70668*z5*N*y^3*la^2
                   - 10452*z5*N*y^4*la
                   - 805/16*z5*N*y^5
                   - 3240*z5*N^2*y^3*la^2
                   - 19947*z5*N^2*y^4*la
                   - 1847/2*z5*N^2*y^5
                   - 540*z5*N^3*y^4*la
                   - 714*z5*N^3*y^5
                   - 4292352*z4*la^5
                   - 241056*z4*N*y*la^4
                   - 7236*z4*N*y^2*la^3
                   + 27594*z4*N*y^3*la^2
                   + 85545/16*z4*N*y^4*la
                   - 141/16*z4*N*y^5
                   + 9072*z4*N^2*y^2*la^3
                   + 8100*z4*N^2*y^3*la^2
                   + 10377/4*z4*N^2*y^4*la
                   - 1701/4*z4*N^2*y^5
                   - 648*z4*N^3*y^3*la^2
                   + 378*z4*N^3*y^4*la
                   + 96*z4*N^3*y^5
                   - 180*z4*N^4*y^4*la
                   + 72*z4*N^4*y^5
                   - 7781184*z3*la^5
                   - 349056*z3*N*y*la^4
                   - 455220*z3*N*y^2*la^3
                   - 25200*z3*N*y^3*la^2
                   + 22731/16*z3*N*y^4*la
                   + 4331/4*z3*N*y^5
                   + 5616*z3*N^2*y^2*la^3
                   - 29736*z3*N^2*y^3*la^2
                   - 8763/4*z3*N^2*y^4*la
                   + 1129/4*z3*N^2*y^5
                   + 3888*z3*N^3*y^3*la^2
                   - 1569*z3*N^3*y^4*la
                   - 66*z3*N^3*y^5
                   + 120*z3*N^4*y^4*la
                   - 40*z3*N^4*y^5
                   + 2239488*z3^2*la^5
                   - 62208*z3^2*N*y^2*la^3
                   - 26568*z3^2*N*y^3*la^2
                   - 5187/2*z3^2*N*y^4*la
                   + 729/8*z3^2*N*y^5
                   - 2718*z3^2*N^2*y^4*la
                   - 3/2*z3^2*N^2*y^5
                   + 68*z3^2*N^3*y^5 );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%        Five loop epsilon expansion of the critical exponents for all N
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


   etapsi =

       + ep * (
          + 1/2*[2*N+3]^(-1)
          )

       + ep^2 * (
          - 125/48*[2*N+3]^(-3)
          + 329/144*[2*N+3]^(-2)
          - 41/108*[2*N+3]^(-1)
          )

       + ep^3 * (
          + 7625/576*[2*N+3]^(-5)
          - 8113/288*[2*N+3]^(-4)
          + 5561/432*[2*N+3]^(-3)
          - 13945/15552*[2*N+3]^(-2)
          - 115/1296*[2*N+3]^(-1)
          + 3*z3*[2*N+3]^(-4)
          - 3*z3*[2*N+3]^(-3)
          )

       + ep^4 * (
          + 5234375/27648*[2*N+3]^(-7)
          + 16424375/82944*[2*N+3]^(-6)
          - 5349995/27648*[2*N+3]^(-5)
          + 32333813/746496*[2*N+3]^(-4)
          - 14303/69984*[2*N+3]^(-3)
          - 248963/279936*[2*N+3]^(-2)
          - 335/15552*[2*N+3]^(-1)
          - 25*z5*[2*N+3]^(-5)
          + 25*z5*[2*N+3]^(-4)
          + 9/4*z4*[2*N+3]^(-4)
          - 9/4*z4*[2*N+3]^(-3)
          - 625/8*z3*[2*N+3]^(-6)
          + 7775/96*z3*[2*N+3]^(-5)
          - 1011/16*z3*[2*N+3]^(-4)
          + 4261/288*z3*[2*N+3]^(-3)
          - 529/648*z3*[2*N+3]^(-2)
          + 251/1944*z3*[2*N+3]^(-1)
          )

       + ep^5 * (
          - 3093015625/331776*[2*N+3]^(-9)
          + 559866125/124416*[2*N+3]^(-8)
          + 1505572979/2985984*[2*N+3]^(-7)
          - 6235589257/8957952*[2*N+3]^(-6)
          + 64349369/13436928*[2*N+3]^(-5)
          + 4930864493/80621568*[2*N+3]^(-4)
          - 5416883/1119744*[2*N+3]^(-3)
          - 233837/559872*[2*N+3]^(-2)
          - 1157/186624*[2*N+3]^(-1)
          + 13167/64*z7*[2*N+3]^(-6)
          - 13167/64*z7*[2*N+3]^(-5)
          - 125/4*z6*[2*N+3]^(-5)
          + 125/4*z6*[2*N+3]^(-4)
          + 3125/4*z5*[2*N+3]^(-7)
          + 361505/576*z5*[2*N+3]^(-6)
          + 203495/1728*z5*[2*N+3]^(-5)
          - 166649/864*z5*[2*N+3]^(-4)
          + 25741/1296*z5*[2*N+3]^(-3)
          + 275/243*z5*[2*N+3]^(-2)
          + 10/729*z5*[2*N+3]^(-1)
          - 1875/32*z4*[2*N+3]^(-6)
          + 7775/128*z4*[2*N+3]^(-5)
          - 3033/64*z4*[2*N+3]^(-4)
          + 4261/384*z4*[2*N+3]^(-3)
          - 529/864*z4*[2*N+3]^(-2)
          + 251/2592*z4*[2*N+3]^(-1)
          + 53375/64*z3*[2*N+3]^(-8)
          - 735049/384*z3*[2*N+3]^(-7)
          + 2815709/2304*z3*[2*N+3]^(-6)
          - 1150583/2304*z3*[2*N+3]^(-5)
          + 155155/864*z3*[2*N+3]^(-4)
          - 173671/5184*z3*[2*N+3]^(-3)
          + 41533/23328*z3*[2*N+3]^(-2)
          - 1177/11664*z3*[2*N+3]^(-1)
          + 54*z3^2*[2*N+3]^(-7)
          - 1197/16*z3^2*[2*N+3]^(-6)
          + 59/2*z3^2*[2*N+3]^(-5)
          - 139/16*z3^2*[2*N+3]^(-4)
          )

       + sqrt([4*N^2+132*N+9])*ep^2 * (
          + 5/36*[2*N+3]^(-3)
          + 1/216*[2*N+3]^(-2)
          )

       + sqrt([4*N^2+132*N+9])*ep^3 * (
          - 625/216*[2*N+3]^(-5)
          + 3235/2592*[2*N+3]^(-4)
          - 4829/15552*[2*N+3]^(-3)
          - 197/25920*[2*N+3]^(-2)
          - 211/311040*[2*N+3]^(-1)
          + 4699/103680*[4*N^2+132*N+9]^(-1)
          + 211/155520*N*[4*N^2+132*N+9]^(-1)
          )

       + sqrt([4*N^2+132*N+9])*ep^4 * (
          + 971875/20736*[2*N+3]^(-7)
          - 1745725/41472*[2*N+3]^(-6)
          + 925093/62208*[2*N+3]^(-5)
          - 4041277/2799360*[2*N+3]^(-4)
          + 4629887/44789760*[2*N+3]^(-3)
          - 3107/5529600*[2*N+3]^(-2)
          + 45533/89579520*[2*N+3]^(-1)
          - 261197/1658880*[4*N^2+132*N+9]^(-2)
          - 138341/4147200*[4*N^2+132*N+9]^(-1)
          + 2713/497664*N*[4*N^2+132*N+9]^(-2)
          - 45533/44789760*N*[4*N^2+132*N+9]^(-1)
          + 25/6*z3*[2*N+3]^(-6)
          - 11/12*z3*[2*N+3]^(-5)
          + 137/120*z3*[2*N+3]^(-4)
          - 127/720*z3*[2*N+3]^(-3)
          - 557/194400*z3*[2*N+3]^(-2)
          + 181/388800*z3*[2*N+3]^(-1)
          - 1321/43200*z3*[4*N^2+132*N+9]^(-1)
          - 181/194400*z3*N*[4*N^2+132*N+9]^(-1)
          )

       + sqrt([4*N^2+132*N+9])*ep^5 * (
          - 33359375/62208*[2*N+3]^(-9)
          + 1408360625/1492992*[2*N+3]^(-8)
          - 1425026905/2985984*[2*N+3]^(-7)
          + 2497002919/26873856*[2*N+3]^(-6)
          - 12304514629/1612431360*[2*N+3]^(-5)
          - 1766494063/1791590400*[2*N+3]^(-4)
          + 138736231/2687385600*[2*N+3]^(-3)
          - 320865511/161243136000*[2*N+3]^(-2)
          - 159524881/161243136000*[2*N+3]^(-1)
          + 815767/2211840*[4*N^2+132*N+9]^(-3)
          + 7994437/119439360*[4*N^2+132*N+9]^(-2)
          + 5212898507/80621568000*[4*N^2+132*N+9]^(-1)
          - 3952969/368640*N*[4*N^2+132*N+9]^(-3)
          + 927493/149299200*N*[4*N^2+132*N+9]^(-2)
          + 159524881/80621568000*N*[4*N^2+132*N+9]^(-1)
          - 125/3*z5*[2*N+3]^(-7)
          - 995/108*z5*[2*N+3]^(-6)
          + 25363/864*z5*[2*N+3]^(-5)
          - 38531/5184*z5*[2*N+3]^(-4)
          - 115387/155520*z5*[2*N+3]^(-3)
          - 3221/186624*z5*[2*N+3]^(-2)
          - 36437/27993600*z5*[2*N+3]^(-1)
          + 798227/9331200*z5*[4*N^2+132*N+9]^(-1)
          + 36437/13996800*z5*N*[4*N^2+132*N+9]^(-1)
          + 25/8*z4*[2*N+3]^(-6)
          - 11/16*z4*[2*N+3]^(-5)
          + 137/160*z4*[2*N+3]^(-4)
          - 127/960*z4*[2*N+3]^(-3)
          - 557/259200*z4*[2*N+3]^(-2)
          + 181/518400*z4*[2*N+3]^(-1)
          - 1321/57600*z4*[4*N^2+132*N+9]^(-1)
          - 181/259200*z4*N*[4*N^2+132*N+9]^(-1)
          - 4375/24*z3*[2*N+3]^(-8)
          + 24905/288*z3*[2*N+3]^(-7)
          - 49333/576*z3*[2*N+3]^(-6)
          + 15235/576*z3*[2*N+3]^(-5)
          - 1000843/259200*z3*[2*N+3]^(-4)
          + 531761/1036800*z3*[2*N+3]^(-3)
          + 507907/139968000*z3*[2*N+3]^(-2)
          - 2441929/1679616000*z3*[2*N+3]^(-1)
          + 110723/518400*z3*[4*N^2+132*N+9]^(-2)
          + 53256881/559872000*z3*[4*N^2+132*N+9]^(-1)
          + 7099/777600*z3*N*[4*N^2+132*N+9]^(-2)
          + 2441929/839808000*z3*N*[4*N^2+132*N+9]^(-1)
          );

   etaphi =

       + ep * (
          + 1
          - 3*[2*N+3]^(-1)
          )

       + ep^2 * (
          + 125/8*[2*N+3]^(-3)
          - 227/24*[2*N+3]^(-2)
          + 13/9*[2*N+3]^(-1)
          )

       + ep^3 * (
          - 7625/96*[2*N+3]^(-5)
          + 1097/12*[2*N+3]^(-4)
          - 775/24*[2*N+3]^(-3)
          + 2923/2592*[2*N+3]^(-2)
          + 541/648*[2*N+3]^(-1)
          - 18*z3*[2*N+3]^(-4)
          + 24*z3*[2*N+3]^(-3)
          - 6*z3*[2*N+3]^(-2)
          )

       + ep^4 * (
          - 5234375/4608*[2*N+3]^(-7)
          - 535625/13824*[2*N+3]^(-6)
          + 508453/1536*[2*N+3]^(-5)
          + 4347217/124416*[2*N+3]^(-4)
          - 2110165/46656*[2*N+3]^(-3)
          + 136061/46656*[2*N+3]^(-2)
          + 3167/7776*[2*N+3]^(-1)
          + 150*z5*[2*N+3]^(-5)
          - 200*z5*[2*N+3]^(-4)
          + 50*z5*[2*N+3]^(-3)
          - 27/2*z4*[2*N+3]^(-4)
          + 18*z4*[2*N+3]^(-3)
          - 9/2*z4*[2*N+3]^(-2)
          + 1875/4*z3*[2*N+3]^(-6)
          - 8459/16*z3*[2*N+3]^(-5)
          + 2755/8*z3*[2*N+3]^(-4)
          - 2035/16*z3*[2*N+3]^(-3)
          + 2113/108*z3*[2*N+3]^(-2)
          - 185/324*z3*[2*N+3]^(-1)
          )

       + ep^5 * (
          + 3093015625/55296*[2*N+3]^(-9)
          - 3171930125/82944*[2*N+3]^(-8)
          + 4078108621/497664*[2*N+3]^(-7)
          - 2953387523/1492992*[2*N+3]^(-6)
          + 2369314939/2239488*[2*N+3]^(-5)
          - 3764412431/13436928*[2*N+3]^(-4)
          + 12801427/559872*[2*N+3]^(-3)
          + 384563/279936*[2*N+3]^(-2)
          + 17141/93312*[2*N+3]^(-1)
          - 39501/32*z7*[2*N+3]^(-6)
          + 13167/8*z7*[2*N+3]^(-5)
          - 13167/32*z7*[2*N+3]^(-4)
          + 375/2*z6*[2*N+3]^(-5)
          - 250*z6*[2*N+3]^(-4)
          + 125/2*z6*[2*N+3]^(-3)
          - 9375/2*z5*[2*N+3]^(-7)
          - 302305/96*z5*[2*N+3]^(-6)
          + 283235/96*z5*[2*N+3]^(-5)
          + 3511/216*z5*[2*N+3]^(-4)
          - 51563/216*z5*[2*N+3]^(-3)
          + 4099/162*z5*[2*N+3]^(-2)
          + 130/243*z5*[2*N+3]^(-1)
          + 5625/16*z4*[2*N+3]^(-6)
          - 25377/64*z4*[2*N+3]^(-5)
          + 8265/32*z4*[2*N+3]^(-4)
          - 6105/64*z4*[2*N+3]^(-3)
          + 2113/144*z4*[2*N+3]^(-2)
          - 185/432*z4*[2*N+3]^(-1)
          - 160125/32*z3*[2*N+3]^(-8)
          + 601999/64*z3*[2*N+3]^(-7)
          - 2174813/384*z3*[2*N+3]^(-6)
          + 506813/384*z3*[2*N+3]^(-5)
          - 230221/864*z3*[2*N+3]^(-4)
          + 48241/432*z3*[2*N+3]^(-3)
          - 74453/3888*z3*[2*N+3]^(-2)
          + 52/243*z3*[2*N+3]^(-1)
          - 324*z3^2*[2*N+3]^(-7)
          + 4455/8*z3^2*[2*N+3]^(-6)
          - 321*z3^2*[2*N+3]^(-5)
          + 865/8*z3^2*[2*N+3]^(-4)
          - 17*z3^2*[2*N+3]^(-3)
          )

       + sqrt([4*N^2+132*N+9])*ep^2 * (
          - 5/6*[2*N+3]^(-3)
          + 11/36*[2*N+3]^(-2)
          )

       + sqrt([4*N^2+132*N+9])*ep^3 * (
          + 625/36*[2*N+3]^(-5)
          - 3715/432*[2*N+3]^(-4)
          + 4307/2592*[2*N+3]^(-3)
          - 1483/6480*[2*N+3]^(-2)
          + 19/17280*[2*N+3]^(-1)
          + 211/17280*[4*N^2+132*N+9]^(-1)
          - 19/8640*N*[4*N^2+132*N+9]^(-1)
          )

       + sqrt([4*N^2+132*N+9])*ep^4 * (
          - 971875/3456*[2*N+3]^(-7)
          + 491075/2304*[2*N+3]^(-6)
          - 164603/2592*[2*N+3]^(-5)
          + 2201323/466560*[2*N+3]^(-4)
          + 10115197/7464960*[2*N+3]^(-3)
          - 2748499/24883200*[2*N+3]^(-2)
          - 30019/74649600*[2*N+3]^(-1)
          + 2713/55296*[4*N^2+132*N+9]^(-2)
          + 105283/4147200*[4*N^2+132*N+9]^(-1)
          + 559627/414720*N*[4*N^2+132*N+9]^(-2)
          + 30019/37324800*N*[4*N^2+132*N+9]^(-1)
          - 25*z3*[2*N+3]^(-6)
          + 29/2*z3*[2*N+3]^(-5)
          - 143/20*z3*[2*N+3]^(-4)
          + 797/360*z3*[2*N+3]^(-3)
          - 6127/32400*z3*[2*N+3]^(-2)
          + 19/64800*z3*[2*N+3]^(-1)
          - 181/21600*z3*[4*N^2+132*N+9]^(-1)
          - 19/32400*z3*N*[4*N^2+132*N+9]^(-1)
          )

       + sqrt([4*N^2+132*N+9])*ep^5 * (
          + 33359375/10368*[2*N+3]^(-9)
          - 1042855625/248832*[2*N+3]^(-8)
          + 919921675/497664*[2*N+3]^(-7)
          - 402755183/2239488*[2*N+3]^(-6)
          - 12862146359/268738560*[2*N+3]^(-5)
          + 6757705961/895795200*[2*N+3]^(-4)
          - 61182121/149299200*[2*N+3]^(-3)
          - 600292391/26873856000*[2*N+3]^(-2)
          - 6179569/17915904000*[2*N+3]^(-1)
          - 3952969/40960*[4*N^2+132*N+9]^(-3)
          + 531652813/49766400*[4*N^2+132*N+9]^(-2)
          - 156372677/53747712000*[4*N^2+132*N+9]^(-1)
          - 783503629/552960*N*[4*N^2+132*N+9]^(-3)
          + 103405529/149299200*N*[4*N^2+132*N+9]^(-2)
          + 6179569/8957952000*N*[4*N^2+132*N+9]^(-1)
          + 250*z5*[2*N+3]^(-7)
          - 605/18*z5*[2*N+3]^(-6)
          - 69851/432*z5*[2*N+3]^(-5)
          + 81823/864*z5*[2*N+3]^(-4)
          - 118559/8640*z5*[2*N+3]^(-3)
          - 2953/5760*z5*[2*N+3]^(-2)
          - 1129/1555200*z5*[2*N+3]^(-1)
          + 36437/1555200*z5*[4*N^2+132*N+9]^(-1)
          + 1129/777600*z5*N*[4*N^2+132*N+9]^(-1)
          - 75/4*z4*[2*N+3]^(-6)
          + 87/8*z4*[2*N+3]^(-5)
          - 429/80*z4*[2*N+3]^(-4)
          + 797/480*z4*[2*N+3]^(-3)
          - 6127/43200*z4*[2*N+3]^(-2)
          + 19/86400*z4*[2*N+3]^(-1)
          - 181/28800*z4*[4*N^2+132*N+9]^(-1)
          - 19/43200*z4*N*[4*N^2+132*N+9]^(-1)
          + 4375/4*z3*[2*N+3]^(-8)
          - 34325/48*z3*[2*N+3]^(-7)
          + 14863/32*z3*[2*N+3]^(-6)
          - 14987/72*z3*[2*N+3]^(-5)
          + 2416213/64800*z3*[2*N+3]^(-4)
          - 193775/62208*z3*[2*N+3]^(-3)
          + 3890521/11664000*z3*[2*N+3]^(-2)
          - 243077/279936000*z3*[2*N+3]^(-1)
          + 7099/86400*z3*[4*N^2+132*N+9]^(-2)
          - 5163551/93312000*z3*[4*N^2+132*N+9]^(-1)
          + 9091/25920*z3*N*[4*N^2+132*N+9]^(-2)
          + 243077/139968000*z3*N*[4*N^2+132*N+9]^(-1)
          );

   etaphisup2 =

       + ep * (
          + 1/6
          - [2*N+3]^(-1)
          )

       + ep^2 * (
          - 1/18
          + 325/24*[2*N+3]^(-3)
          - 523/72*[2*N+3]^(-2)
          + 101/108*[2*N+3]^(-1)
          )

       + ep^3 * (
          - 1/36
          - 57625/288*[2*N+3]^(-5)
          + 3323/24*[2*N+3]^(-4)
          - 23771/432*[2*N+3]^(-3)
          + 84341/7776*[2*N+3]^(-2)
          - 499/3888*[2*N+3]^(-1)
          - 6*z3*[2*N+3]^(-4)
          + 6*z3*[2*N+3]^(-3)
          + 7*z3*[2*N+3]^(-2)
          - 7/3*z3*[2*N+3]^(-1)
          - 2/27*z3
          )

       + ep^4 * (
          - 7/648
          + 33640625/13824*[2*N+3]^(-7)
          - 103701625/41472*[2*N+3]^(-6)
          + 50203001/41472*[2*N+3]^(-5)
          - 86098471/373248*[2*N+3]^(-4)
          + 623525/279936*[2*N+3]^(-3)
          + 150661/139968*[2*N+3]^(-2)
          - 133/5184*[2*N+3]^(-1)
          + 50*z5*[2*N+3]^(-5)
          - 2735/3*z5*[2*N+3]^(-4)
          + 340*z5*[2*N+3]^(-3)
          + 65/3*z5*[2*N+3]^(-2)
          - 320/27*z5*[2*N+3]^(-1)
          - 20/81*z5
          - 9/2*z4*[2*N+3]^(-4)
          + 9/2*z4*[2*N+3]^(-3)
          + 21/4*z4*[2*N+3]^(-2)
          - 7/4*z4*[2*N+3]^(-1)
          - 1/18*z4
          + 1625/4*z3*[2*N+3]^(-6)
          - 9007/48*z3*[2*N+3]^(-5)
          + 8213/24*z3*[2*N+3]^(-4)
          - 8315/48*z3*[2*N+3]^(-3)
          + 2077/162*z3*[2*N+3]^(-2)
          + 2795/972*z3*[2*N+3]^(-1)
          + 1/18*z3
          )

       + ep^5 * (
          - 1/3888
          - 2244484375/165888*[2*N+3]^(-9)
          + 8270751125/248832*[2*N+3]^(-8)
          - 31670730379/1492992*[2*N+3]^(-7)
          + 18209531117/4478976*[2*N+3]^(-6)
          + 2041095377/6718464*[2*N+3]^(-5)
          - 11176727491/40310784*[2*N+3]^(-4)
          + 202389707/3359232*[2*N+3]^(-3)
          - 4097203/1679616*[2*N+3]^(-2)
          - 69071/559872*[2*N+3]^(-1)
          - 13167/32*z7*[2*N+3]^(-6)
          + 536361/16*z7*[2*N+3]^(-5)
          - 421183/16*z7*[2*N+3]^(-4)
          + 207025/32*z7*[2*N+3]^(-3)
          - 5173/18*z7*[2*N+3]^(-2)
          - 11837/216*z7*[2*N+3]^(-1)
          - 49/54*z7
          + 125/2*z6*[2*N+3]^(-5)
          - 13675/12*z6*[2*N+3]^(-4)
          + 425*z6*[2*N+3]^(-3)
          + 325/12*z6*[2*N+3]^(-2)
          - 400/27*z6*[2*N+3]^(-1)
          - 25/81*z6
          - 8125/2*z5*[2*N+3]^(-7)
          + 1658095/288*z5*[2*N+3]^(-6)
          - 909205/288*z5*[2*N+3]^(-5)
          + 3122287/1296*z5*[2*N+3]^(-4)
          - 1208287/1296*z5*[2*N+3]^(-3)
          + 1826/81*z5*[2*N+3]^(-2)
          + 51007/1944*z5*[2*N+3]^(-1)
          + 32/81*z5
          + 4875/16*z4*[2*N+3]^(-6)
          - 9007/64*z4*[2*N+3]^(-5)
          + 8213/32*z4*[2*N+3]^(-4)
          - 8315/64*z4*[2*N+3]^(-3)
          + 2077/216*z4*[2*N+3]^(-2)
          + 2795/1296*z4*[2*N+3]^(-1)
          + 1/24*z4
          - 403375/32*z3*[2*N+3]^(-8)
          + 1391249/192*z3*[2*N+3]^(-7)
          - 4382633/384*z3*[2*N+3]^(-6)
          + 26724689/3456*z3*[2*N+3]^(-5)
          - 12107617/5184*z3*[2*N+3]^(-4)
          + 7265047/15552*z3*[2*N+3]^(-3)
          - 294601/5832*z3*[2*N+3]^(-2)
          - 4211/3888*z3*[2*N+3]^(-1)
          - 29/972*z3
          - 108*z3^2*[2*N+3]^(-7)
          + 1197/8*z3^2*[2*N+3]^(-6)
          + 5909/2*z3^2*[2*N+3]^(-5)
          - 61973/24*z3^2*[2*N+3]^(-4)
          + 2017/3*z3^2*[2*N+3]^(-3)
          - 1237/36*z3^2*[2*N+3]^(-2)
          - 41/9*z3^2*[2*N+3]^(-1)
          - 4/81*z3^2
          )

       + sqrt([4*N^2+132*N+9])*ep * (
          - 1/6*[2*N+3]^(-1)
          )

       + sqrt([4*N^2+132*N+9])*ep^2 * (
          + 85/144*[2*N+3]^(-3)
          - 211/864*[2*N+3]^(-2)
          + 899/8640*[2*N+3]^(-1)
          - 1189/2880*[4*N^2+132*N+9]^(-1)
          - 419/4320*N*[4*N^2+132*N+9]^(-1)
          )

       + sqrt([4*N^2+132*N+9])*ep^3 * (
          + 2375/1728*[2*N+3]^(-5)
          + 13481/10368*[2*N+3]^(-4)
          - 196759/622080*[2*N+3]^(-3)
          - 17729/62208*[2*N+3]^(-2)
          + 18853/518400*[2*N+3]^(-1)
          + 34201/7680*[4*N^2+132*N+9]^(-2)
          - 9961/21600*[4*N^2+132*N+9]^(-1)
          + 511861/11520*N*[4*N^2+132*N+9]^(-2)
          - 4453/259200*N*[4*N^2+132*N+9]^(-1)
          - z3*[2*N+3]^(-4)
          + 7/30*z3*[2*N+3]^(-3)
          - 11/45*z3*[2*N+3]^(-2)
          + 407/5400*z3*[2*N+3]^(-1)
          + 493/1800*z3*[4*N^2+132*N+9]^(-1)
          - 7/2700*z3*N*[4*N^2+132*N+9]^(-1)
          )

       + sqrt([4*N^2+132*N+9])*ep^4 * (
          - 13009375/82944*[2*N+3]^(-7)
          + 9265175/165888*[2*N+3]^(-6)
          - 6408049/248832*[2*N+3]^(-5)
          + 62489185/4478976*[2*N+3]^(-4)
          - 914251073/447897600*[2*N+3]^(-3)
          + 45037391/298598400*[2*N+3]^(-2)
          + 86936183/5971968000*[2*N+3]^(-1)
          - 196079849/61440*[4*N^2+132*N+9]^(-3)
          + 11848009283/33177600*[4*N^2+132*N+9]^(-2)
          - 2602623349/5971968000*[4*N^2+132*N+9]^(-1)
          - 4291481599/92160*N*[4*N^2+132*N+9]^(-3)
          + 961409323/49766400*N*[4*N^2+132*N+9]^(-2)
          - 22424183/2985984000*N*[4*N^2+132*N+9]^(-1)
          + 25/3*z5*[2*N+3]^(-5)
          + 1723/36*z5*[2*N+3]^(-4)
          - 15013/432*z5*[2*N+3]^(-3)
          + 33983/6480*z5*[2*N+3]^(-2)
          + 19159/77760*z5*[2*N+3]^(-1)
          - 19871/25920*z5*[4*N^2+132*N+9]^(-1)
          + 41/38880*z5*N*[4*N^2+132*N+9]^(-1)
          - 3/4*z4*[2*N+3]^(-4)
          + 7/40*z4*[2*N+3]^(-3)
          - 11/60*z4*[2*N+3]^(-2)
          + 407/7200*z4*[2*N+3]^(-1)
          + 493/2400*z4*[4*N^2+132*N+9]^(-1)
          - 7/3600*z4*N*[4*N^2+132*N+9]^(-1)
          + 425/24*z3*[2*N+3]^(-6)
          - 659/96*z3*[2*N+3]^(-5)
          + 53341/2880*z3*[2*N+3]^(-4)
          - 468239/86400*z3*[2*N+3]^(-3)
          + 465991/1555200*z3*[2*N+3]^(-2)
          - 537121/5184000*z3*[2*N+3]^(-1)
          - 1813/1600*z3*[4*N^2+132*N+9]^(-2)
          + 98653/5184000*z3*[4*N^2+132*N+9]^(-1)
          + 82151/7200*z3*N*[4*N^2+132*N+9]^(-2)
          + 249121/2592000*z3*N*[4*N^2+132*N+9]^(-1)
          )

       + sqrt([4*N^2+132*N+9])*ep^5 * (
          + 4160515625/995328*[2*N+3]^(-9)
          - 17195226125/5971968*[2*N+3]^(-8)
          + 10339894457/7962624*[2*N+3]^(-7)
          - 113970315727/268738560*[2*N+3]^(-6)
          + 11287439867471/128994508800*[2*N+3]^(-5)
          - 110166771739/10749542400*[2*N+3]^(-4)
          - 300085630037/214990848000*[2*N+3]^(-3)
          + 304210371757/1289945088000*[2*N+3]^(-2)
          + 35584255519/8599633920000*[2*N+3]^(-1)
          + 273409637101/65536*[4*N^2+132*N+9]^(-4)
          - 27496759212173/58982400*[4*N^2+132*N+9]^(-3)
          + 314375560547/1061683200*[4*N^2+132*N+9]^(-2)
          - 6183005168231/25798901760000*[4*N^2+132*N+9]^(-1)
          + 2000811451347/32768*N*[4*N^2+132*N+9]^(-4)
          - 720270531331/29491200*N*[4*N^2+132*N+9]^(-3)
          + 15850832923/1592524800*N*[4*N^2+132*N+9]^(-2)
          - 33372415519/4299816960000*N*[4*N^2+132*N+9]^(-1)
          - 4389/64*z7*[2*N+3]^(-6)
          + 156989/160*z7*[2*N+3]^(-5)
          - 26439/128*z7*[2*N+3]^(-4)
          - 2482949/19200*z7*[2*N+3]^(-3)
          + 9936661/345600*z7*[2*N+3]^(-2)
          + 8892163/10368000*z7*[2*N+3]^(-1)
          + 6777967/3456000*z7*[4*N^2+132*N+9]^(-1)
          + 515837/5184000*z7*N*[4*N^2+132*N+9]^(-1)
          + 125/12*z6*[2*N+3]^(-5)
          + 8615/144*z6*[2*N+3]^(-4)
          - 75065/1728*z6*[2*N+3]^(-3)
          + 33983/5184*z6*[2*N+3]^(-2)
          + 19159/62208*z6*[2*N+3]^(-1)
          - 19871/20736*z6*[4*N^2+132*N+9]^(-1)
          + 41/31104*z6*N*[4*N^2+132*N+9]^(-1)
          - 2125/12*z5*[2*N+3]^(-7)
          - 4098065/1728*z5*[2*N+3]^(-6)
          + 10095415/10368*z5*[2*N+3]^(-5)
          - 5163833/51840*z5*[2*N+3]^(-4)
          + 17102563/311040*z5*[2*N+3]^(-3)
          - 260484667/18662400*z5*[2*N+3]^(-2)
          - 15724531/37324800*z5*[2*N+3]^(-1)
          + 249811/69120*z5*[4*N^2+132*N+9]^(-2)
          + 45675587/37324800*z5*[4*N^2+132*N+9]^(-1)
          - 527047/20736*z5*N*[4*N^2+132*N+9]^(-2)
          + 978931/18662400*z5*N*[4*N^2+132*N+9]^(-1)
          + 425/32*z4*[2*N+3]^(-6)
          - 659/128*z4*[2*N+3]^(-5)
          + 53341/3840*z4*[2*N+3]^(-4)
          - 468239/115200*z4*[2*N+3]^(-3)
          + 465991/2073600*z4*[2*N+3]^(-2)
          - 537121/6912000*z4*[2*N+3]^(-1)
          - 5439/6400*z4*[4*N^2+132*N+9]^(-2)
          + 98653/6912000*z4*[4*N^2+132*N+9]^(-1)
          + 82151/9600*z4*N*[4*N^2+132*N+9]^(-2)
          + 249121/3456000*z4*N*[4*N^2+132*N+9]^(-1)
          + 16625/192*z3*[2*N+3]^(-8)
          + 49651/288*z3*[2*N+3]^(-7)
          + 3642767/34560*z3*[2*N+3]^(-6)
          - 52062091/1036800*z3*[2*N+3]^(-5)
          - 100901719/2073600*z3*[2*N+3]^(-4)
          + 311739409/23328000*z3*[2*N+3]^(-3)
          + 24192709/124416000*z3*[2*N+3]^(-2)
          + 93830717/2799360000*z3*[2*N+3]^(-1)
          - 15524527/12800*z3*[4*N^2+132*N+9]^(-3)
          + 448413439/3456000*z3*[4*N^2+132*N+9]^(-2)
          + 629246417/622080000*z3*[4*N^2+132*N+9]^(-1)
          - 346459187/19200*z3*N*[4*N^2+132*N+9]^(-3)
          - 389849471/5184000*z3*N*[4*N^2+132*N+9]^(-2)
          - 10310717/1399680000*z3*N*[4*N^2+132*N+9]^(-1)
          - 18*z3^2*[2*N+3]^(-7)
          + 891/80*z3^2*[2*N+3]^(-6)
          + 32681/1200*z3^2*[2*N+3]^(-5)
          + 259733/14400*z3^2*[2*N+3]^(-4)
          - 1963049/108000*z3^2*[2*N+3]^(-3)
          + 7816693/2592000*z3^2*[2*N+3]^(-2)
          + 2221483/38880000*z3^2*[2*N+3]^(-1)
          + 4183/6000*z3^2*[4*N^2+132*N+9]^(-2)
          - 348413/810000*z3^2*[4*N^2+132*N+9]^(-1)
          + 2281/3000*z3^2*N*[4*N^2+132*N+9]^(-2)
          - 301483/19440000*z3^2*N*[4*N^2+132*N+9]^(-1)
          );


   omegaplus =

       + ep^2 * (
          - 17/54
          - 50*[2*N+3]^(-3)
          + 220/3*[2*N+3]^(-2)
          - 335/18*[2*N+3]^(-1)
          )

       + ep^3 * (
          - 1715/2916
          + 65/15552*N^(-1)
          + 3125/3*[2*N+3]^(-5)
          - 28775/36*[2*N+3]^(-4)
          - 6820/27*[2*N+3]^(-3)
          + 5023/24*[2*N+3]^(-2)
          - 178349/7776*[2*N+3]^(-1)
          - 480*z3*[2*N+3]^(-3)
          + 240*z3*[2*N+3]^(-2)
          - 24*z3*[2*N+3]^(-1)
          - 4/9*z3
          )

       + ep^4 * (
          - 88991/78732
          + 325/4478976*N^(-2)
          - 30475/3359232*N^(-1)
          - 4859375/288*[2*N+3]^(-7)
          + 2559625/288*[2*N+3]^(-6)
          + 61724755/5184*[2*N+3]^(-5)
          - 489734279/31104*[2*N+3]^(-4)
          + 550697591/93312*[2*N+3]^(-3)
          - 584404175/1119744*[2*N+3]^(-2)
          - 93882493/1679616*[2*N+3]^(-1)
          - 7200*z5*[2*N+3]^(-4)
          + 4800*z5*[2*N+3]^(-3)
          - 360*z5*[2*N+3]^(-2)
          - 440/3*z5*[2*N+3]^(-1)
          - 20/9*z5
          - 360*z4*[2*N+3]^(-3)
          + 180*z4*[2*N+3]^(-2)
          - 18*z4*[2*N+3]^(-1)
          - 1/3*z4
          + 1/432*z3*N^(-1)
          - 1500*z3*[2*N+3]^(-6)
          + 13440*z3*[2*N+3]^(-5)
          - 40136/3*z3*[2*N+3]^(-4)
          + 10413/2*z3*[2*N+3]^(-3)
          - 2889/4*z3*[2*N+3]^(-2)
          - 341/216*z3*[2*N+3]^(-1)
          - 49/486*z3
          )

       + ep^5 * (
          - 9521267/4251528
          - 5135/1289945088*N^(-3)
          - 140189/644972544*N^(-2)
          + 6403153/483729408*N^(-1)
          + 166796875/864*[2*N+3]^(-9)
          - 1168234375/20736*[2*N+3]^(-8)
          - 34550415475/124416*[2*N+3]^(-7)
          + 15039799015/62208*[2*N+3]^(-6)
          + 381052260961/4478976*[2*N+3]^(-5)
          - 826869745415/6718464*[2*N+3]^(-4)
          + 5336951955799/161243136*[2*N+3]^(-3)
          - 103524210823/53747712*[2*N+3]^(-2)
          - 33337474097/241864704*[2*N+3]^(-1)
          + 675045*z7*[2*N+3]^(-5)
          - 592305*z7*[2*N+3]^(-4)
          + 617379/4*z7*[2*N+3]^(-3)
          - 47327/6*z7*[2*N+3]^(-2)
          - 30653/36*z7*[2*N+3]^(-1)
          - 98/9*z7
          - 9000*z6*[2*N+3]^(-4)
          + 6000*z6*[2*N+3]^(-3)
          - 450*z6*[2*N+3]^(-2)
          - 550/3*z6*[2*N+3]^(-1)
          - 25/9*z6
          + 25/3888*z5*N^(-1)
          + 15000*z5*[2*N+3]^(-7)
          - 420250/3*z5*[2*N+3]^(-6)
          + 946655/3*z5*[2*N+3]^(-5)
          - 4637525/27*z5*[2*N+3]^(-4)
          + 1960405/72*z5*[2*N+3]^(-3)
          - 233285/648*z5*[2*N+3]^(-2)
          + 24433/216*z5*[2*N+3]^(-1)
          + 728/729*z5
          + 1/576*z4*N^(-1)
          - 1125*z4*[2*N+3]^(-6)
          + 10080*z4*[2*N+3]^(-5)
          - 10034*z4*[2*N+3]^(-4)
          + 31239/8*z4*[2*N+3]^(-3)
          - 8667/16*z4*[2*N+3]^(-2)
          - 341/288*z4*[2*N+3]^(-1)
          - 49/648*z4
          + 1/6912*z3*N^(-2)
          + 163/23328*z3*N^(-1)
          + 65625*z3*[2*N+3]^(-8)
          - 992425/4*z3*[2*N+3]^(-7)
          + 1910210/9*z3*[2*N+3]^(-6)
          + 1932089/108*z3*[2*N+3]^(-5)
          - 160909349/2592*z3*[2*N+3]^(-4)
          + 126908893/7776*z3*[2*N+3]^(-3)
          - 31147363/46656*z3*[2*N+3]^(-2)
          - 645691/8748*z3*[2*N+3]^(-1)
          - 8117/8748*z3
          - 8640*z3^2*[2*N+3]^(-6)
          + 69804*z3^2*[2*N+3]^(-5)
          - 55632*z3^2*[2*N+3]^(-4)
          + 14261*z3^2*[2*N+3]^(-3)
          - 2623/3*z3^2*[2*N+3]^(-2)
          - 518/9*z3^2*[2*N+3]^(-1)
          - 2/3*z3^2
          )

       + sqrt([4*N^2+132*N+9])*ep * (
          + [2*N+3]^(-1)
          )

       + sqrt([4*N^2+132*N+9])*ep^2 * (
          - 125/24*[2*N+3]^(-3)
          - 71/48*[2*N+3]^(-2)
          + 103/4320*[2*N+3]^(-1)
          + 1189/480*[4*N^2+132*N+9]^(-1)
          + 419/720*N*[4*N^2+132*N+9]^(-1)
          )

       + sqrt([4*N^2+132*N+9])*ep^3 * (
          + 65/46656*N^(-1)
          + 7625/288*[2*N+3]^(-5)
          + 67519/1728*[2*N+3]^(-4)
          - 2070707/34560*[2*N+3]^(-3)
          + 791989/51840*[2*N+3]^(-2)
          + 884369/2332800*[2*N+3]^(-1)
          - 34201/1280*[4*N^2+132*N+9]^(-2)
          + 14753/10800*[4*N^2+132*N+9]^(-1)
          - 511861/1920*N*[4*N^2+132*N+9]^(-2)
          + 53459/129600*N*[4*N^2+132*N+9]^(-1)
          + 6*z3*[2*N+3]^(-4)
          - 177/5*z3*[2*N+3]^(-3)
          + 64/5*z3*[2*N+3]^(-2)
          + 131/300*z3*[2*N+3]^(-1)
          - 493/300*z3*[4*N^2+132*N+9]^(-1)
          + 7/450*z3*N*[4*N^2+132*N+9]^(-1)
          )

       + sqrt([4*N^2+132*N+9])*ep^4 * (
          + 325/13436928*N^(-2)
          - 64525/20155392*N^(-1)
          + 5234375/13824*[2*N+3]^(-7)
          - 70358125/82944*[2*N+3]^(-6)
          + 9705319/13824*[2*N+3]^(-5)
          + 1572213071/3732480*[2*N+3]^(-4)
          - 67392760481/223948800*[2*N+3]^(-3)
          + 4916592751/149299200*[2*N+3]^(-2)
          + 72299847337/80621568000*[2*N+3]^(-1)
          + 196079849/10240*[4*N^2+132*N+9]^(-3)
          - 11890401323/5529600*[4*N^2+132*N+9]^(-2)
          + 3285851509/995328000*[4*N^2+132*N+9]^(-1)
          + 4291481599/15360*N*[4*N^2+132*N+9]^(-3)
          - 2494516003/8294400*N*[4*N^2+132*N+9]^(-2)
          + 716412469/1492992000*N*[4*N^2+132*N+9]^(-1)
          - 50*z5*[2*N+3]^(-5)
          + 8777/6*z5*[2*N+3]^(-4)
          - 54827/72*z5*[2*N+3]^(-3)
          + 81217/1080*z5*[2*N+3]^(-2)
          + 28841/12960*z5*[2*N+3]^(-1)
          + 19871/4320*z5*[4*N^2+132*N+9]^(-1)
          - 41/6480*z5*N*[4*N^2+132*N+9]^(-1)
          + 9/2*z4*[2*N+3]^(-4)
          - 531/20*z4*[2*N+3]^(-3)
          + 48/5*z4*[2*N+3]^(-2)
          + 131/400*z4*[2*N+3]^(-1)
          - 493/400*z4*[4*N^2+132*N+9]^(-1)
          + 7/600*z4*N*[4*N^2+132*N+9]^(-1)
          + 1/1296*z3*N^(-1)
          - 625/4*z3*[2*N+3]^(-6)
          + 7141/48*z3*[2*N+3]^(-5)
          + 412453/1440*z3*[2*N+3]^(-4)
          - 5132503/43200*z3*[2*N+3]^(-3)
          + 4997/10368*z3*[2*N+3]^(-2)
          + 1139629/7776000*z3*[2*N+3]^(-1)
          + 5439/800*z3*[4*N^2+132*N+9]^(-2)
          + 2232847/864000*z3*[4*N^2+132*N+9]^(-1)
          - 82151/1200*z3*N*[4*N^2+132*N+9]^(-2)
          - 122543/1296000*z3*N*[4*N^2+132*N+9]^(-1)
          )

       + sqrt([4*N^2+132*N+9])*ep^5 * (
          - 5135/3869835264*N^(-3)
          - 182041/2902376448*N^(-2)
          + 5264465/1088391168*N^(-1)
          - 3093015625/165888*[2*N+3]^(-9)
          + 1979340125/110592*[2*N+3]^(-8)
          - 30920701393/11943936*[2*N+3]^(-7)
          - 951797217793/44789760*[2*N+3]^(-6)
          + 138204728101723/7166361600*[2*N+3]^(-5)
          - 91565459271257/16124313600*[2*N+3]^(-4)
          + 241170510253559/967458816000*[2*N+3]^(-3)
          + 490186967382257/5804752896000*[2*N+3]^(-2)
          + 671288233669043/348285173760000*[2*N+3]^(-1)
          - 820228911303/32768*[4*N^2+132*N+9]^(-4)
          + 82880263760039/29491200*[4*N^2+132*N+9]^(-3)
          - 5201300017211/1592524800*[4*N^2+132*N+9]^(-2)
          + 20314993547591/4299816960000*[4*N^2+132*N+9]^(-1)
          - 6002434354041/16384*N*[4*N^2+132*N+9]^(-4)
          + 15066788418139/44236800*N*[4*N^2+132*N+9]^(-3)
          - 840928481203/2388787200*N*[4*N^2+132*N+9]^(-2)
          + 1300304955197/2149908480000*N*[4*N^2+132*N+9]^(-1)
          + 13167/32*z7*[2*N+3]^(-6)
          + 285159/40*z7*[2*N+3]^(-5)
          - 158935/64*z7*[2*N+3]^(-4)
          - 14402353/9600*z7*[2*N+3]^(-3)
          + 9941113/19200*z7*[2*N+3]^(-2)
          + 19331837/1728000*z7*[2*N+3]^(-1)
          - 6777967/576000*z7*[4*N^2+132*N+9]^(-1)
          - 515837/864000*z7*N*[4*N^2+132*N+9]^(-1)
          - 125/2*z6*[2*N+3]^(-5)
          + 43885/24*z6*[2*N+3]^(-4)
          - 274135/288*z6*[2*N+3]^(-3)
          + 81217/864*z6*[2*N+3]^(-2)
          + 28841/10368*z6*[2*N+3]^(-1)
          + 19871/3456*z6*[4*N^2+132*N+9]^(-1)
          - 41/5184*z6*N*[4*N^2+132*N+9]^(-1)
          + 25/11664*z5*N^(-1)
          + 3125/2*z5*[2*N+3]^(-7)
          - 10245295/288*z5*[2*N+3]^(-6)
          + 48167489/1728*z5*[2*N+3]^(-5)
          - 83120687/8640*z5*[2*N+3]^(-4)
          + 28613687/17280*z5*[2*N+3]^(-3)
          - 188279093/3110400*z5*[2*N+3]^(-2)
          - 6812573/6220800*z5*[2*N+3]^(-1)
          - 249811/11520*z5*[4*N^2+132*N+9]^(-2)
          - 20952983/1244160*z5*[4*N^2+132*N+9]^(-1)
          + 527047/3456*z5*N*[4*N^2+132*N+9]^(-2)
          + 1720919/9331200*z5*N*[4*N^2+132*N+9]^(-1)
          + 1/1728*z4*N^(-1)
          - 1875/16*z4*[2*N+3]^(-6)
          + 7141/64*z4*[2*N+3]^(-5)
          + 412453/1920*z4*[2*N+3]^(-4)
          - 5132503/57600*z4*[2*N+3]^(-3)
          + 4997/13824*z4*[2*N+3]^(-2)
          + 1139629/10368000*z4*[2*N+3]^(-1)
          + 16317/3200*z4*[4*N^2+132*N+9]^(-2)
          + 2232847/1152000*z4*[4*N^2+132*N+9]^(-1)
          - 82151/1600*z4*N*[4*N^2+132*N+9]^(-2)
          - 122543/1728000*z4*N*[4*N^2+132*N+9]^(-1)
          + 1/20736*z3*N^(-2)
          + 553/279936*z3*N^(-1)
          + 53375/32*z3*[2*N+3]^(-8)
          + 275321/32*z3*[2*N+3]^(-7)
          - 315766241/17280*z3*[2*N+3]^(-6)
          + 2234611021/172800*z3*[2*N+3]^(-5)
          - 13916349313/3110400*z3*[2*N+3]^(-4)
          + 3849017717/7776000*z3*[2*N+3]^(-3)
          + 21948763969/559872000*z3*[2*N+3]^(-2)
          + 2692654193/2799360000*z3*[2*N+3]^(-1)
          + 46573581/6400*z3*[4*N^2+132*N+9]^(-3)
          - 232466177/288000*z3*[4*N^2+132*N+9]^(-2)
          - 176660389/77760000*z3*[4*N^2+132*N+9]^(-1)
          + 346459187/3200*z3*N*[4*N^2+132*N+9]^(-3)
          + 7797709/36000*z3*N*[4*N^2+132*N+9]^(-2)
          - 35424731/466560000*z3*N*[4*N^2+132*N+9]^(-1)
          + 108*z3^2*[2*N+3]^(-7)
          - 27153/40*z3^2*[2*N+3]^(-6)
          + 271339/200*z3^2*[2*N+3]^(-5)
          - 1400693/2400*z3^2*[2*N+3]^(-4)
          - 1098391/18000*z3^2*[2*N+3]^(-3)
          + 17020427/432000*z3^2*[2*N+3]^(-2)
          + 3983237/6480000*z3^2*[2*N+3]^(-1)
          - 4183/1000*z3^2*[4*N^2+132*N+9]^(-2)
          + 96559/67500*z3^2*[4*N^2+132*N+9]^(-1)
          - 2281/500*z3^2*N*[4*N^2+132*N+9]^(-2)
          + 336763/3240000*z3^2*N*[4*N^2+132*N+9]^(-1)
          );

   omegaminus =

       + ep * (
          + 1
          )

       + ep^2 * (
          + 1/108
          + 125/24*[2*N+3]^(-2)
          - 22/9*[2*N+3]^(-1)
          )

       + ep^3 * (
          - 241/11664
          - 65/15552*N^(-1)
          - 7625/288*[2*N+3]^(-4)
          + 10753/432*[2*N+3]^(-3)
          - 27683/2592*[2*N+3]^(-2)
          + 2897/7776*[2*N+3]^(-1)
          - 12*z3*[2*N+3]^(-3)
          + 27/2*z3*[2*N+3]^(-2)
          )

       + ep^4 * (
          + 8867/1259712
          - 325/4478976*N^(-2)
          + 30475/3359232*N^(-1)
          - 5234375/13824*[2*N+3]^(-6)
          - 377125/1296*[2*N+3]^(-5)
          + 3792655/41472*[2*N+3]^(-4)
          + 2641567/46656*[2*N+3]^(-3)
          - 8034553/1119744*[2*N+3]^(-2)
          + 2176309/1679616*[2*N+3]^(-1)
          + 150*z5*[2*N+3]^(-4)
          - 315/2*z5*[2*N+3]^(-3)
          - 9*z4*[2*N+3]^(-3)
          + 81/8*z4*[2*N+3]^(-2)
          - 1/432*z3*N^(-1)
          + 250*z3*[2*N+3]^(-5)
          - 575/6*z3*[2*N+3]^(-4)
          + 538/3*z3*[2*N+3]^(-3)
          - 1472/27*z3*[2*N+3]^(-2)
          - 389/324*z3*[2*N+3]^(-1)
          - 4/243*z3
          )

       + ep^5 * (
          + 659113/136048896
          + 5135/1289945088*N^(-3)
          + 140189/644972544*N^(-2)
          - 6403153/483729408*N^(-1)
          + 3093015625/165888*[2*N+3]^(-8)
          - 546475625/248832*[2*N+3]^(-7)
          - 286439927/373248*[2*N+3]^(-6)
          - 858672365/4478976*[2*N+3]^(-5)
          + 4112418623/13436928*[2*N+3]^(-4)
          - 27869100103/161243136*[2*N+3]^(-3)
          + 354085351/53747712*[2*N+3]^(-2)
          + 142628657/241864704*[2*N+3]^(-1)
          - 13167/8*z7*[2*N+3]^(-5)
          + 53991/32*z7*[2*N+3]^(-4)
          + 375/2*z6*[2*N+3]^(-4)
          - 1575/8*z6*[2*N+3]^(-3)
          - 25/3888*z5*N^(-1)
          - 21875/6*z5*[2*N+3]^(-6)
          - 57715/6*z5*[2*N+3]^(-5)
          + 824365/432*z5*[2*N+3]^(-4)
          + 111437/108*z5*[2*N+3]^(-3)
          - 10129/72*z5*[2*N+3]^(-2)
          - 12535/1944*z5*[2*N+3]^(-1)
          - 50/729*z5
          - 1/576*z4*N^(-1)
          + 375/2*z4*[2*N+3]^(-5)
          - 575/8*z4*[2*N+3]^(-4)
          + 269/2*z4*[2*N+3]^(-3)
          - 368/9*z4*[2*N+3]^(-2)
          - 389/432*z4*[2*N+3]^(-1)
          - 1/81*z4
          - 1/6912*z3*N^(-2)
          - 163/23328*z3*N^(-1)
          - 38125/16*z3*[2*N+3]^(-7)
          + 3704213/1152*z3*[2*N+3]^(-6)
          + 422975/864*z3*[2*N+3]^(-5)
          - 6265589/5184*z3*[2*N+3]^(-4)
          - 821257/7776*z3*[2*N+3]^(-3)
          + 4331287/46656*z3*[2*N+3]^(-2)
          + 137849/69984*z3*[2*N+3]^(-1)
          + 475/17496*z3
          - 216*z3^2*[2*N+3]^(-6)
          + 333/2*z3^2*[2*N+3]^(-5)
          + 15/8*z3^2*[2*N+3]^(-4)
          + 273/4*z3^2*[2*N+3]^(-3)
          )

       + sqrt([4*N^2+132*N+9])*ep^2 * (
          - 5/18*[2*N+3]^(-2)
          - 1/108*[2*N+3]^(-1)
          )

       + sqrt([4*N^2+132*N+9])*ep^3 * (
          - 65/46656*N^(-1)
          + 625/108*[2*N+3]^(-4)
          - 35/324*[2*N+3]^(-3)
          + 17/24*[2*N+3]^(-2)
          + 1669/58320*[2*N+3]^(-1)
          - 187/720*[4*N^2+132*N+9]^(-1)
          - 67/6480*N*[4*N^2+132*N+9]^(-1)
          )

       + sqrt([4*N^2+132*N+9])*ep^4 * (
          - 325/13436928*N^(-2)
          + 64525/20155392*N^(-1)
          - 971875/10368*[2*N+3]^(-6)
          + 185345/6912*[2*N+3]^(-5)
          - 179999/20736*[2*N+3]^(-4)
          - 30999367/5598720*[2*N+3]^(-3)
          - 2495233/7464960*[2*N+3]^(-2)
          - 66993637/2015539200*[2*N+3]^(-1)
          + 137381/138240*[4*N^2+132*N+9]^(-2)
          + 9514987/8294400*[4*N^2+132*N+9]^(-1)
          + 273031/207360*N*[4*N^2+132*N+9]^(-2)
          + 1477831/37324800*N*[4*N^2+132*N+9]^(-1)
          - 1/1296*z3*N^(-1)
          - 40/3*z3*[2*N+3]^(-5)
          - 193/36*z3*[2*N+3]^(-4)
          - 4511/1080*z3*[2*N+3]^(-3)
          + 2263/3240*z3*[2*N+3]^(-2)
          + 1507/97200*z3*[2*N+3]^(-1)
          + 1891/10800*z3*[4*N^2+132*N+9]^(-1)
          + 1/200*z3*N*[4*N^2+132*N+9]^(-1)
          )

       + sqrt([4*N^2+132*N+9])*ep^5 * (
          + 5135/3869835264*N^(-3)
          + 182041/2902376448*N^(-2)
          - 5264465/1088391168*N^(-1)
          + 33359375/31104*[2*N+3]^(-8)
          - 351776875/373248*[2*N+3]^(-7)
          + 4848475/27648*[2*N+3]^(-6)
          + 1063455767/13436928*[2*N+3]^(-5)
          + 1042295041/806215680*[2*N+3]^(-4)
          + 201921370381/24186470400*[2*N+3]^(-3)
          - 1446132791/36279705600*[2*N+3]^(-2)
          + 197373129179/4353564672000*[2*N+3]^(-1)
          - 4549061/46080*[4*N^2+132*N+9]^(-3)
          + 6305261/921600*[4*N^2+132*N+9]^(-2)
          - 139975849597/53747712000*[4*N^2+132*N+9]^(-1)
          - 186981727/138240*N*[4*N^2+132*N+9]^(-3)
          - 20930347/9331200*N*[4*N^2+132*N+9]^(-2)
          - 725716153/8957952000*N*[4*N^2+132*N+9]^(-1)
          - 25/11664*z5*N^(-1)
          + 1750/9*z5*[2*N+3]^(-6)
          + 11005/54*z5*[2*N+3]^(-5)
          - 34381/144*z5*[2*N+3]^(-4)
          + 16519/288*z5*[2*N+3]^(-3)
          + 346787/77760*z5*[2*N+3]^(-2)
          + 829/10368*z5*[2*N+3]^(-1)
          - 25393/51840*z5*[4*N^2+132*N+9]^(-1)
          - 661/46656*z5*N*[4*N^2+132*N+9]^(-1)
          - 1/1728*z4*N^(-1)
          - 10*z4*[2*N+3]^(-5)
          - 193/48*z4*[2*N+3]^(-4)
          - 4511/1440*z4*[2*N+3]^(-3)
          + 2263/4320*z4*[2*N+3]^(-2)
          + 1507/129600*z4*[2*N+3]^(-1)
          + 1891/14400*z4*[4*N^2+132*N+9]^(-1)
          + 3/800*z4*N*[4*N^2+132*N+9]^(-1)
          - 1/20736*z3*N^(-2)
          - 553/279936*z3*N^(-1)
          + 3125/6*z3*[2*N+3]^(-7)
          + 8125/54*z3*[2*N+3]^(-6)
          + 71587/432*z3*[2*N+3]^(-5)
          + 295049/38880*z3*[2*N+3]^(-4)
          + 111011/43200*z3*[2*N+3]^(-3)
          - 5725951/3499200*z3*[2*N+3]^(-2)
          + 9169/972000*z3*[2*N+3]^(-1)
          - 12953/10800*z3*[4*N^2+132*N+9]^(-2)
          - 1675709/729000*z3*[4*N^2+132*N+9]^(-1)
          + 9589/32400*z3*N*[4*N^2+132*N+9]^(-2)
          - 570917/8748000*z3*N*[4*N^2+132*N+9]^(-1)
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%            Large N critical exponents as a function of mu = d/2 
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


eta1 = - 1/2/mu*Gamma(2*mu-1)/Gamma(mu)^2/Gamma(mu-1)/Gamma(1-mu);

Psihat = PolyGamma(0,2*mu-3) - PolyGamma(0,1) + PolyGamma(0,3-mu) - PolyGamma(0,mu-1);
Phihat = PolyGamma(1,2*mu-3) - PolyGamma(1,3-mu) - Thetahat;
Thetahat = PolyGamma(1,mu-1) - PolyGamma(1,1);

% the following expression is given around 4d. indicates validity range via warningXT

XiThetahat = 2/3/[mu-1]*Thetahat + ep^2/4*( ep/4*z3*( 10*z3 +15*ep*z4 +18*ep^2*z5 )
  -5*z5 -25/4*ep*z6 -121/16*ep^2*z7 -ep^3/80*( 577*z8 -36*z5z3 ) -warningXT*ep^4 );


Netapsi =

  + eta1*1/N

  + ( + 1/2/mu + 1/[mu-1]^2 + 1/2/[mu-1] + 3/[mu-2] + 4/[2*mu-3]

      + (2*mu-1)/[mu-1]*Psihat )*eta1^2*1/N^2

  + ( - 9/2 + 1/2/mu^2 - 7/2/mu - 5/4/[mu-1]^4 - 3/[mu-1]^3 - 51/4/[mu-1]^2

      - 79/4/[mu-1] + 9/[mu-2]^2 + 153/4/[mu-2] + 16/[2*mu-3]^2 - 52/[2*mu-3]

      - mu 

      + ( + 6 + 5/4/[mu-1]^2 - 3/[mu-1] + 12/[mu-2] + 27/2/[2*mu-3] + 1/4*mu )
 
        *Thetahat

      + ( - 3/2 + 3/2/mu + 1/[mu-1]^3 + 2/[mu-1]^2 - 22/[mu-1] + 27/[mu-2]

          + 48/[2*mu-3] - mu )*Psihat

      + 3*mu^2/[mu-1]*Psihat*Thetahat

      + 3/2*mu^2/[mu-1]*XiThetahat

      + 1/2*(2*mu-1)^2/[mu-1]^2*( + Phihat + 3*Psihat^2 ) )*eta1^3*1/N^3;


Netaphi =

  + 4 - 2*mu

  - 2*(2*mu-1)/[mu-1]*eta1*1/N

  + ( + 6 - 1/mu + 5/[mu-1]^3 + 13/[mu-1]^2 + 29/[mu-1] - 18/[mu-2]

      - 32/[2*mu-3] + 4*mu 

      - 6*mu^2/[mu-1]*Thetahat

      - 2*(2*mu-1)^2/[mu-1]^2*Psihat )*eta1^2*1/N^2;


Netaphisup2 =

  - 2*mu*(2*mu-1)/[mu-1]*eta1*1/N

  + ( + 2*mu/[mu-1]/[mu-2]^2/eta1

      - 38 + 38/[mu-1]^2 + 134/[mu-1] + 8/[mu-2]^3 - 16/[mu-2]^2 - 182/[mu-2]

      - 144/[2*mu-3] - 16*mu + 8*mu^2

      - 3*mu^2*(2*mu^2-11*mu+8)/[mu-1]/[mu-2]*Thetahat

      + ( - 38 - 10/[mu-1]^2 - 14/[mu-1] - 24/[mu-2]^2 - 80/[mu-2] - 8*mu

          - 8*mu^2 )*Psihat

      - 4*mu^2*(2*mu-3)/[mu-1]/[mu-2]*( + Phihat + Psihat^2 ) )*eta1^2*1/N^2;


Nomegaplus =

  + 4 - 2*mu

  + 4*(2*mu-1)*(3*mu-1)/[mu-1]*eta1*1/N

  + ( - 12*mu/[mu-1]/[mu-2]^2/eta1

      + 24 - 2/mu - 38/[mu-1]^3 - 394/[mu-1]^2 - 1106/[mu-1] - 48/[mu-2]^3

      + 96/[mu-2]^2 + 1056/[mu-2] + 800/[2*mu-3] - 16*mu - 192*mu^2

      + 54*mu^2*(2*mu^2-7*mu+4)/[mu-1]/[mu-2]*Thetahat

      + ( + 212 + 56/[mu-1]^2 + 68/[mu-1] + 144/[mu-2]^2 + 480/[mu-2]

          + 48*mu + 48*mu^2 )*Psihat

      + 24*mu^2*(2*mu-3)/[mu-1]/[mu-2]*( + Phihat + Psihat^2 ) )*eta1^2*1/N^2;


Nomegaminus =

  + 4 - 2*mu

  + 4*(2*mu-1)*(mu-2)/[mu-1]*eta1*1/N

  + ( - 2*(2*mu-3)*(2*mu^3-6*mu^2+11*mu-9)/[mu-1]/[mu-2]/[mu-3]/eta1

      + 88 - 19/mu + 9/[mu-1]^3 + 1/[mu-1]^2 + 39/[mu-1] + 20/[mu-2]^2

      + 54/[mu-2] - 18/[mu-3] - 32/[2*mu-3] + 30*mu - 32*mu^2 + 8*mu^3

      + 3*mu*(4*mu^3-14*mu^2+16*mu-9)/[mu-1]*Thetahat

      + ( + 24 - 14/[mu-1] + 20/[mu-2] + 36/[mu-3] - 24*mu

          + 32*mu^2 )*Psihat )*eta1^2*1/N^2;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%





